The NTSC VLBI System and its application in UT1 measurement

In order to measure the Universal Time (UT1) in real time, National Time Service Center (NTSC) has built a VGOS-like (VLBI Global Observing System) broadband VLBI network, which includes three 13-m radio telescopes located in Jilin, Sanya and Kashi, and a data analysis center in Xi'an. Each station is equipped with a highly stable hydrogen atomic clock and a self-developed VLBI backend, and is co-located with two GPS receivers. This VGOS-like VLBI network may play an important role in improving the Chinese broadband VLBI technology and making valuable contributions to domestic VLBI measurements of UT1. In this paper, we introduce the specifications of this VLBI network, and present the UT1 measurements at C-band conducted in 2018 using the Jilin-Kashi baseline of this network. The comparisons between our UT1 estimates and those provided by IERS suggest that the NTSC VLBI network is capable to determine UT1 accurate at the level of 58.8 microseconds.

==> filt_red_blue.py <==
#!/usr/bin/python
import os
import sys
def main():
    """
        read in latex file in red blue line 
        filtout strikeout words, delete \add, delete \aq{bla...}.
        Revised at 2011.6.15 by LXH:
           filtout '\add{' and '}' in \add{ blabla...}
    """
    if len( sys.argv ) > 1:
       filename = sys.argv[1]
    else:
       filename = raw_input("Please input original tex file name: ")
    objname = os.path.basename(filename)
## 1. read in latex file
    f1 = open(objname,"r")
    #allLinesf1 = f1.readlines()
    linestring = open(objname, 'r').read()
    f1.close()

    f2 = open("filted_" + objname,"w")
    #temp = open("temp.tex","w")

## 2. filtout \del{} or \de{}


    while ((linestring.find("\\del{") >= 0) | (linestring.find("\\de{") >= 0)):
        m = linestring.find("\\del{")
        n = linestring.find("\\de{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\del{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\de{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
        #print "haha",leftstring
 
    # get rid of "\aq{}"

    while (linestring.find("\\aq{") >= 0):
        ii = linestring.find("\\aq{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
    
## 4. filtout \add{ } or \ad{}

#    linestring = linestring.replace("\\add","")
#    linestring = linestring.replace("\\ad","")

    while ((linestring.find("\\add{") >= 0) | (linestring.find("\\ad{") >= 0)):
        m = linestring.find("\\add{")
        n = linestring.find("\\ad{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\add{")
           adlen = len("\\add{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\ad{")
           adlen = len("\\ad{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        addstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (addstr.count("{") > addstr.count("}")):
           pos = leftstring.find("}")
           addstr = addstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        leftstring = addstr[adlen:(len(addstr)-1)] + leftstring

        linestring = newlinestring + leftstring
        #print "haha",addstr, addstr[adlen:(len(addstr)-1)]

## 5. write out to another latex file
        
    f2.write(linestring)
    f2.close()
    print "The filted tex was written to: ","filted_" + objname

if __name__=="__main__":
    main()


